Self-stratifying turbidity currents

Turbidity currents, seafloor flows driven by the excess density of suspended particles, are key conveyors of sediment, nutrient, and pollutant from the continental margins to deep ocean, and pose critical submarine geohazard risks. Due to their vast scale and extreme aspect ratio, extant models are constrained to highly simplified depth-averaged theory and fail to capture observed behaviour. We propose a novel depth-averaged model capturing the internal energy balance and the vertical profiles of velocity, depth, and turbulent kinetic energy. The vertical profiles change as the current evolves: it self stratifies. This enables the critical new insight that turbidity current propagation is enabled by bidirectional cascades between mean-flow kinetic, turbulent, and gravitational potential energies. The model is generalised for fully confined `canyon' flow (no lateral overspill), and partially confined `channel' flow (lateral overspill over bounding levees). `Quasi-equilibrium' solutions for self-stratifying turbidity currents are constructed. These solutions are weekly unstable and connected to a slowly evolving manifold, wherein environmental currents are likely found. Equilibrium solutions, found for channel flow, are not stable either. Levee overspill removes dilute, low momentum fluid, rejuvenating the flow, which can cause a positive feedback loop where the fluid becomes increasingly concentrated. We test the new theory by modelling flow in the Congo canyon-channel system, for the first time simulating a supercritical turbidity current that travels 100s km to the distal reaches of a real-world system. It is shown that self-stratification enhances material and momentum fluxes, determining the environmental impacts and risks from such flows.

==> Figures/ComparisonExperiment/fig_comp_exp.m <==
%Plots figures comparing our vertical structure to that of experiments, particularly I&I 2010

close all;
fld = fullfile(pwd,'Figures','ComparisonExperiment');

%-----PARAMETERS/SHAPE-----

%Set up shape factors
shape.bulk.zp       = @shapefile_bulk_zp;
shape.bulk.Dzp      = @shapefile_bulk_Dzp;
shape.bulk.uu       = @shapefile_bulk_uu;
shape.bulk.Duu      = @shapefile_bulk_Duu;
shape.bulk.uuu      = @shapefile_bulk_uuu;
shape.bulk.Duuu     = @shapefile_bulk_Duuu;
shape.bulk.up       = @shapefile_bulk_up;
shape.bulk.Dup      = @shapefile_bulk_Dup;
shape.bulk.uk       = @shapefile_bulk_uk;
shape.bulk.Duk      = @shapefile_bulk_Duk;
shape.bulk.uzp1     = @shapefile_bulk_uzp1;
shape.bulk.Duzp1    = @shapefile_bulk_Duzp1;
shape.bulk.uzp2     = @shapefile_bulk_uzp2;
shape.bulk.Duzp2    = @shapefile_bulk_Duzp2;

shape.bulk.uzpT     = @(beta) 0.5*(shape.bulk.uzp1(beta)  + shape.bulk.uzp2(beta));
shape.bulk.DuzpT    = @(beta) 0.5*(shape.bulk.Duzp1(beta) + shape.bulk.Duzp2(beta));

shape.base.p        = @shapefile_base_p;
shape.base.dudz     = @shapefile_base_dudz;

%Set up parameters for their experiments
d                   = 25e-6;                %Diameter of particles (single class)
nu                  = 1e-6;                 %Viscosity of fluid
Rg                  = (2600/1000 - 1)*9.8;  %Reduced gravity of particle load (check density of particles)
ws                  = part_ws(Rg,nu,d);     %Settling velocity (Soulsby 1997)
part.Rg             = Rg;
part.ws             = ws;

gamma_eq            = 1;
Cz                  = 25;
C_nu                = sqrt(2/shapefile_bulk_uu(0))*gamma_eq / ((Cz^2) * shapefile_base_dudz(0) );
part.D              = 0.7*C_nu;

beta_fn             = @(K) ws./(part.D*sqrt(abs(K)));

Cd                  = @(K) C_nu * shapefile_base_dudz(beta_fn(K));
u_star              = @(U,K) nthroot(abs((Cd(abs(K)).*U).^2.*K),4);



%-----LOAD IN DATA-----

%Load in the data from the files
data.S = repmat({struct},12,1);
data.T = repmat({struct},12,1);

types_data  = {'S';'T'};
types_file  = {'velocity';'turb';'concentration'};
types_field = {'U';'K';'Phi'};
for i=1:12
    for j=1:numel(types_data)
        for k=1:numel(types_file)
            file = fullfile(fld,'Coord',sprintf('run_Sec%s%i_%s.txt',types_data{j},i,types_file{k}));
            if exist(file,'file')
                T = readtable(file);
                data.(types_data{j}){i}.(types_field{k}).v = T.x;
                data.(types_data{j}){i}.(types_field{k}).z = T.y;
            else
                data.(types_data{j}){i}.(types_field{k}).v = NaN;
                data.(types_data{j}){i}.(types_field{k}).z = NaN;
            end
        end
    end
end

%Make a copy for altering
data_aug = data;

%Linear fit to the final three points in the velocity profile, zero of this polynomial is the top of the current
% z = 10:0.1:40;
for i=1:12
    for j=1:numel(types_data)
        p = polyfit(data.(types_data{j}){i}.U.z(end-2:end),data.(types_data{j}){i}.U.v(end-2:end),1);
        h = -p(2)/p(1);
        if h<data.(types_data{j}){i}.U.z(end)
            h = data.(types_data{j}){i}.U.z(end)*(1+1e-6);
        end
%         if j==2
%             plot(z,p(1)*z + p(2) , '--','color',hsv2rgb([i/12,1,0.7]));
%         end
        
        data_aug.(types_data{j}){i}.h = h;
        data_aug.(types_data{j}){i}.U.v = [0 ; data_aug.(types_data{j}){i}.U.v ; 0];
        data_aug.(types_data{j}){i}.U.z = [0 ; data_aug.(types_data{j}){i}.U.z ; h];
    end
end

%Extrapolate all fields up to z=h and down to z=0
for i=1:12
    for j=1:numel(types_data)
        for k=2:numel(types_field)
%             if data_aug.(types_data{j}){i}.(types_field{k}).z(end) > data_aug.(types_data{j}){i}.h
%                 data_aug.(types_data{j}){i}.(types_field{k}).z(end)
%                 data_aug.(types_data{j}){i}.h
%             end
            if data_aug.(types_data{j}){i}.(types_field{k}).z(1) > 0
                p = polyfit(data.(types_data{j}){i}.(types_field{k}).z(1:3),data.(types_data{j}){i}.(types_field{k}).v(1:3),1);
                data_aug.(types_data{j}){i}.(types_field{k}).v = [p(2) ; data_aug.(types_data{j}){i}.(types_field{k}).v];
                data_aug.(types_data{j}){i}.(types_field{k}).z = [0    ; data_aug.(types_data{j}){i}.(types_field{k}).z];
            end
            if data_aug.(types_data{j}){i}.(types_field{k}).z(end) < data_aug.(types_data{j}){i}.h
                p = polyfit(data.(types_data{j}){i}.(types_field{k}).z(end-2:end),data.(types_data{j}){i}.(types_field{k}).v(end-2:end),1);
                data_aug.(types_data{j}){i}.(types_field{k}).v = [data_aug.(types_data{j}){i}.(types_field{k}).v ; p(1)*data_aug.(types_data{j}){i}.h+p(2)];
                data_aug.(types_data{j}){i}.(types_field{k}).z = [data_aug.(types_data{j}){i}.(types_field{k}).z ; data_aug.(types_data{j}){i}.h];
            end
        end
    end
end

%Compute averages via integration
for i=1:12
    for j=1:numel(types_data)
        for k=1:numel(types_field)
            h = data_aug.(types_data{j}){i}.h;
            if numel(data_aug.(types_data{j}){i}.(types_field{k}).z)>1
                fun = @(z) interp1(data_aug.(types_data{j}){i}.(types_field{k}).z,data_aug.(types_data{j}){i}.(types_field{k}).v,z,'makima');
                avg = integral(fun,0,h)/h;
                data_aug.(types_data{j}){i}.(types_field{k}).avg = avg;
                data_aug.(types_data{j}){i}.(types_field{k}).fun = fun;
                data_aug.(types_data{j}){i}.(types_field{k}).fun_scale = @(zeta) fun(zeta*h)/avg;
            else
                data_aug.(types_data{j}){i}.(types_field{k}).avg = NaN;
                data_aug.(types_data{j}){i}.(types_field{k}).fun = @(z) NaN(size(z));
                data_aug.(types_data{j}){i}.(types_field{k}).fun_scale = @(zeta) NaN(size(zeta));
            end
        end
    end
end





%-----VERTICAL STRUCTURE-----

%Approximate vertical structure

vert_phi_nn     = @(beta,zeta) exp(-beta*zeta);
vert_phi_nn_diff= @(beta,zeta) -beta*exp(-beta*zeta);
vert_phi_norm   = @(beta) integral(@(zeta) vert_phi_nn(beta,zeta),0,1);
vert_phi        = @(beta,zeta) vert_phi_nn(beta,zeta)/vert_phi_norm(beta);
vert_phi_diff   = @(beta,zeta) vert_phi_nn_diff(beta,zeta)/vert_phi_norm(beta);

a               = 0;%0.7;
vert_u_base     = @(zeta) zeta.*(1-zeta).*(1-a*zeta);
vert_u_base_diff= @(zeta) 3*a*zeta.^2 - 2*(1+a)*zeta + 1;
vert_u_nn       = @(beta,zeta) vert_phi_nn(beta,zeta).*vert_u_base(zeta);
vert_u_norm     = @(beta) integral(@(zeta) vert_u_nn(beta,zeta),0,1);
vert_u          = @(beta,zeta) vert_u_nn(beta,zeta)/vert_u_norm(beta);
vert_u_diff     = @(beta,zeta) (vert_phi_nn(beta,zeta).*vert_u_base_diff(zeta) + vert_phi_nn_diff(beta,zeta).*vert_u_base(zeta))/vert_u_norm(beta);

c               = 0.2;
vert_k_nn       = @(beta,zeta) (zeta./(1+zeta)).*vert_u_diff(beta,zeta).^2;
vert_k_norm     = @(beta) integral(@(zeta) vert_k_nn(beta,zeta),0,1);
vert_k          = @(beta,zeta) vert_k_nn(beta,zeta)/vert_k_norm(beta);

% vert_phi    = @vertfile_p;
% vert_u      = @vertfile_u;
% vert_k      = @vertfile_k;


%-----SETUP AXES-----

set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultlegendinterpreter','latex');
set(groot,'defaultaxesticklabelinterpreter','latex');

fig = gobjects(2,1);
Ax = cell(2,1);

%Basic properties
AxDim = struct;

AxDim.V.Marg.Top    =   0.07;
AxDim.V.Prop.Gap    =   0.2;
AxDim.V.Marg.Btm    =   0.12;
AxDim.V.Prop.Row    =   1;

AxDim.H.Prop.Col    =   [1,1,1,0.1];

fig(1)=figure;
AxDim.H.Marg.Lft    =   0.07;
AxDim.H.Marg.Rgt    =   0;
AxDim.H.Prop.Gap    =   [0.04,0.04,0.25];
Ax{1} = fig_axes(fig(1),AxDim);

AxDim.H.Prop.Col    =   [1,1,1];

fig(2)=figure;
AxDim.H.Marg.Lft    =   0.04;
AxDim.H.Marg.Rgt    =   0.02;
AxDim.H.Prop.Gap    =   0.2;
Ax{2} = fig_axes(fig(2),AxDim);

%Configure axes
for i=1:numel(Ax)
    for j=1:numel(Ax{i})
        hold(Ax{i}{j},'on');
        box(Ax{i}{j},'on');
        set(Ax{i}{j},'layer','top');
    end
end

%Label subplots
coord_tl = @(ax) [ax.Position(1),ax.Position(2)+ax.Position(4)];
for i=1:2
    figure(fig(i));
    annotation_text('(a)',coord_tl(Ax{i}{1}(1)),'left','bottom');
    annotation_text('(b)',coord_tl(Ax{i}{1}(2)),'left','bottom');
    annotation_text('(c)',coord_tl(Ax{i}{1}(3)),'left','bottom');
end

%Axis labels/ranges
axes(Ax{1}{1}(1))
xlabel('$\bar{\phi}/\Phi$','interpreter','latex')
ylabel('$z/h$','interpreter','latex')
ylim([0,1]);

axes(Ax{1}{1}(2))
xlabel('$\bar{u}/U$','interpreter','latex')
set(gca,'YTickLabel',[]);
ylim([0,1]);

axes(Ax{1}{1}(3))
xlabel('$k/K$','interpreter','latex')
set(gca,'YTickLabel',[]);
ylim([0,1]);

axes(Ax{1}{1}(4))
ylabel('$\hat{\beta}$')
set(gca,'xticklabel',[]);

set(Ax{2}{1},'xscale','log','yscale','log')

axes(Ax{2}{1}(2))
xlabel('$\hat{\beta}$','interpreter','latex')

%The colours for the two figures
% col{1} = hsv2rgb([(0:5).'/8,1*ones(6,1),0.7*ones(6,1)]);
col{2} = [ [0 0.4470 0.7410] ; [0.8500 0.3250 0.0980] ; [0.4940 0.1840 0.5560] ; [0.4660 0.6740 0.1880] ];

beta_col.cmap   = cmocean('thermal',300);
beta_col.cmap   = beta_col.cmap(1:250,:);
beta_col.range  = [2.4,3.1];

beta_sample = linspace_range(beta_col.range,101);

axes(Ax{1}{1}(4));
[x_ctr,y_ctr]   = meshgrid([0,1],beta_sample);
contourf(x_ctr,y_ctr,y_ctr,beta_sample,'linestyle','none');
colormap(gca,beta_col.cmap)
caxis(beta_col.range)


% %Marker types for legend on first figure
% for j=1
%     for k=1:6
%         plot(Ax{1}{1}(j),NaN,NaN,'-x','color',col{1}(k,:));
%     end
% end

%Marker types for legend on second figure
for j=1:3
    for k=1:4
        plot(Ax{2}{1}(j),NaN,NaN,'-x','color',col{2}(k,:));
    end
end



%------PLOT EXPERIMENTAL DATA AND VERTICAL SHAPE-----

%The zeta values for the vertical structure
zeta = 0:0.001:1;

for i=2%1:2
    for j=1:12
        tmp = data_aug.(types_data{i}){j};
        
        %Values for this experiment
        h   = tmp.h;
        Phi = tmp.Phi.avg;
        U   = tmp.U.avg;
        K   = tmp.K.avg;
        
        if i==2
            [~,~,~,~,beta] = FourEqn_changevar([h,Phi,U,K],shape,part,0);
        else
            beta = 2e-2;
        end
        
%         U/u_star(U,K)
%         sqrt(shape.bulk.uu(beta)/2)*U/sqrt(K)

        %Plot experimental data and vertical structure on figure 1
        if i==2 && j>=7
            tmp_col = cmap_data(beta_col.cmap,beta_col.range,beta);
            plot(Ax{1}{1}(1),NaN,NaN,'-x','color',tmp_col);
            
            if ~isnan(tmp.Phi.avg)
                plot(Ax{1}{1}(1),vert_phi(beta,zeta),zeta,'-','color',tmp_col,'HandleVisibility','off');
                plot(Ax{1}{1}(1),data.T{j}.Phi.v/tmp.Phi.avg,data.T{j}.Phi.z/h,'x','color',tmp_col,'HandleVisibility','off');
            end

            plot(Ax{1}{1}(2),vert_u(beta,zeta),zeta,'-','color',tmp_col,'HandleVisibility','off');
            plot(Ax{1}{1}(2),data.T{j}.U.v/tmp.U.avg,data.T{j}.U.z/h,'x','color',tmp_col,'HandleVisibility','off');

            plot(Ax{1}{1}(3),vert_k(beta,zeta),zeta,'-','color',tmp_col,'HandleVisibility','off');
            plot(Ax{1}{1}(3),data.T{j}.K.v/tmp.K.avg,data.T{j}.K.z/h,'x','color',tmp_col,'HandleVisibility','off');
            
            plot(Ax{1}{1}(4),0.5,beta,'gx');
        end

        %Plot shape factors computed from experimental data
        shape_quad = shapefile_quadrature(tmp.Phi.fun_scale,tmp.U.fun_scale,tmp.K.fun_scale);

        scatter(Ax{2}{1}(1),beta,shape_quad.uu  ,'x','MarkerEdgeColor',col{2}(1,:));
        scatter(Ax{2}{1}(1),beta,shape_quad.uuu ,'x','MarkerEdgeColor',col{2}(2,:));
        scatter(Ax{2}{1}(1),beta,shape_quad.up  ,'x','MarkerEdgeColor',col{2}(3,:));
        scatter(Ax{2}{1}(1),beta,shape_quad.uk  ,'x','MarkerEdgeColor',col{2}(4,:));

        scatter(Ax{2}{1}(2),beta,shape_quad.zp  ,'x','MarkerEdgeColor',col{2}(1,:));
        scatter(Ax{2}{1}(2),beta,shape_quad.uzpT,'x','MarkerEdgeColor',col{2}(2,:));

        scatter(Ax{2}{1}(3),beta,tmp.Phi.fun_scale(0),'x','MarkerEdgeColor',col{2}(1,:));
        scatter(Ax{2}{1}(3),beta,tmp.U.fun_scale(1e-4)/1e-4,'x','MarkerEdgeColor',col{2}(2,:));
    end
end


legend(Ax{1}{1}(1),'Sec7','Sec8','Sec9','Sec10','Sec11','Sec12','location','northeast')





%-----PLOT SHAPE FACTORS------

beta       = logspace(-2,2,1001);

%Advective shapes
axes(Ax{2}{1}(1))

plot(beta,shape.bulk.uu(beta) ,'color',col{2}(1,:));
plot(beta,shape.bulk.uuu(beta),'color',col{2}(2,:));
plot(beta,shape.bulk.up(beta) ,'color',col{2}(3,:));
plot(beta,shape.bulk.uk(beta) ,'color',col{2}(4,:));

legend('$\sigma_{uu}$','$\sigma_{uuu}$','$\sigma_{u\phi}$','$\sigma_{uk}$','location','northwest')
ylim([shape.bulk.uk(beta(1)),1e1])

%Gravity/pressure shapes
axes(Ax{2}{1}(2))

plot(beta,shape.bulk.zp(beta)  ,'color',col{2}(1,:));
plot(beta,shape.bulk.uzpT(beta),'color',col{2}(2,:));

legend('$\sigma_{z\phi}$','$\varsigma_{uz\phi}$','location','southwest')
ylim([3e-1,1])

%Gravity/pressure shapes
axes(Ax{2}{1}(3))

plot(beta,shape.base.p(beta)   ,'color',col{2}(1,:));
plot(beta,shape.base.dudz(beta),'color',col{2}(2,:));

legend('$\varsigma_{\phi}$','$\varsigma_{u^\prime}$','location','northwest')
ylim([1,1e3])
yticks(10.^(0:5)) 





%-----SAVE-----

fig_size = [13.4,7];

%1:
fig(1).Units = 'centimeters';
fig(1).Position = [1,1,fig_size];

file = fullfile(fld,'Comparison');
savefig(fig(1),file);
fig2pdf(fig(1),file,fig_size,[0,0,0,0]);
fig2pdf(fig(1),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
% close(fig);


%2:
fig(2).Units = 'centimeters';
fig(2).Position = [1,1,fig_size];

file = fullfile(fld,'Shape');
savefig(fig(2),file);
fig2pdf(fig(2),file,fig_size,[0,0,0,0]);
fig2pdf(fig(2),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
% close(fig);

==> Figures/CongoSolutionFancy/fig_congo_solution.m <==
%This script produces the solution for the flow in the congo channel

fld = fullfile(pwd,'Figures','CongoSolutionFancy');

%The parameters of the run
[Up,DUp,S,DS,B,xspan] = channel_congo();

format = {'pdf','png','epsc','tiff'};


%-----SOLVE SYSTEM-----

d = {10^-4.5}; %{25e-6 ; 35e-6};
x_eval = {Inf ; 650};       %The maximum x to used to determine the y axis scaling
h0      = 10^1.5;%1e2;
phi0    = 10^-2.5;%1e-3;

for j=1:numel(d)
    %Initial conditions
    [shape,diss,part] = param4_congo(false,d{j});
    Q0 = FourEqn_initial_condition(h0,phi0,Up(xspan(1)),DUp(xspan(1)),DS(xspan(1)),B(xspan(1)),shape,diss,part);
    
    %Solve
    [x,Q] = FourEqnSolver(xspan,Q0,Up,DUp,DS,B,shape,diss,part,'RelTol',1e-8,'AbsTol',1e-12,'stopcrit',true);%
    
    %Split solution into parts
    [h,Phi,U,K,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part);
    
    %Ellison-Taylor Depth
    h_ET = h./shape.bulk.uu(beta);
    
    %COM depth
    h_COM = h.*shape.bulk.zp(beta)/2;
    
    %Compute overspill velocity
    Un = levee_overpill(Q,B(x),shape,part,false);
    
    %Subsample solution for contour plots
    x_sub   = linspace(xspan(1),xspan(2),1001).';
    
    h_sub   = interp1(x,h,x_sub);
    Phi_sub = interp1(x,Phi,x_sub);
    U_sub   = interp1(x,U,x_sub);
    K_sub   = interp1(x,K,x_sub);
    beta_sub= interp1(x,beta,x_sub);
    Un_sub  = interp1(x,Un,x_sub);
    zetaB   = min(B(x_sub)./h_sub,1);
    
    
    %-----PLOT FIGURE------
    
    %Set up the figure
    fig = figure;
    set(groot,'defaulttextinterpreter','latex');
    set(groot,'defaultlegendinterpreter','latex');
    set(groot,'defaultaxesticklabelinterpreter','latex');
    
    %x-scale
    x_plot  = x/1e3;
    x_sub_plot  = x_sub/1e3;
    x_range = [0,1100];
    
    %The axes and sizing
    AxOrd = struct;
    AxOrd.O   = {'Big';'Sml';'Sml';'Sml'; 'Gap' ;'Big';'Sml'; 'Gap' ;'Big';'Sml'; 'Gap' ;'Big';'Sml'; 'Gap' ;'Big';'Sml'};
    AxOrd.isBig = cellfun(@(x) all(x=='Big'),AxOrd.O);
    AxOrd.isSml = cellfun(@(x) all(x=='Sml'),AxOrd.O);
    AxOrd.isGap = cellfun(@(x) all(x=='Gap'),AxOrd.O);
    
    %Construct as input to fig_axes
    AxDim = struct;
    AxDim.V.Marg.Top    =   0.001;
    AxDim.V.Marg.Btm    =   0.04;
    AxDim.H.Marg.Lft    =   0.07;
    AxDim.H.Marg.Rgt    =   0;%0.13;
    
    n = numel(AxOrd.O) - nnz(AxOrd.isGap);
    
    AxDim.V.Prop.Row = NaN(n,1);
    AxDim.V.Prop.Gap = zeros(n+1,1);
    AxDim.V.Aftergap = [true ; false(n-1,1) ; true];
    AxDim.H.Prop.Col = cell(n,1);
    AxDim.H.Prop.Gap = cell(n,1);
    
    i = 1;
    for Oi=1:numel(AxOrd.O)
        if AxOrd.isBig(Oi)
            AxDim.V.Prop.Row(i) = 2;
            AxDim.V.Prop.Gap(i+1) = 0;
            AxDim.H.Prop.Col{i} = [1,0.04];%1;
            AxDim.H.Prop.Gap{i} = 0.16;%[];
            i = i+1;
        elseif AxOrd.isSml(Oi)
            AxDim.V.Prop.Row(i) = 1;
            AxDim.V.Prop.Gap(i+1) = 0;
            AxDim.H.Prop.Col{i} = 1;
            AxDim.H.Prop.Gap{i} = [0,0.2];%[];
            i = i+1;
        elseif AxOrd.isGap(Oi)
            AxDim.V.Prop.Gap(i) = 0.3;
            AxDim.V.Aftergap(i) = true;
        end
    end
    
    Ax = fig_axes(fig,AxDim);
    
    %Adjust axes settings
    for i=1:numel(Ax)
        if AxDim.V.Aftergap(i)
            is_rgt  = 0;
        else
            is_rgt  = 1-is_rgt;
        end
        if is_rgt
            set(Ax{i}(1),'yaxislocation','right');
        end
        
        if i<numel(Ax)
            set(Ax{i}(1),'xticklabel',[]);
        end
        
        hold(Ax{i},'on');
        box(Ax{i},'on');
        grid(Ax{i}(1),'on');
        
        set(Ax{i}(1),'xlim',x_range);
        
        if numel(Ax{i})==2
            set(Ax{i}(2),'xticklabel',[]);
        end
    end
    
    %Label subfigures
    coord_tl = @(ax) [ax.Position(1),ax.Position(2)+ax.Position(4)];
    alphabet = 'abcdefghijklmnopqrstuvwxyz';
    for i=1:numel(Ax)
        annotation_text(['(',alphabet(i),')'],coord_tl(Ax{i}(1)),'left','top');
    end
    
    %zeta for contour plots
    zeta = 0:0.0025:1;
    
    
    
    %Axis 1: depth of current
    axes(Ax{1}(1));
    ylabel('depth, km')
    ylim([-5,-1])
    plot(x_plot,S(x)/1e3,'b',x_plot,(S(x)+B(x))/1e3,'r',x_plot,(S(x)+h)/1e3,'k');
    
    delete(Ax{1}(2));
    Ax{1}(2)= [];
    
    
    
    %Axis 2: Froude number
    axes(Ax{2});
    ylabel('$Fr$')
    ylim([1,1+1.03*(max(Fr(x_plot<x_eval{j})-1))])
%     yticks(0:4)
    plot(x_plot,Fr,'k');
    
    
    
    %Axis 3: Rouse number
    axes(Ax{3});
    ylabel('$\hat{\beta}$')
    ylim([0,1.03*max(beta(x_plot<x_eval{j}))])
    plot(x_plot,beta,'k');
    
    
    
    %Axis 4: Energy ratio
    axes(Ax{4});
    ylabel('$\gamma$')
    gamma_range = [min(gamma(x_plot<x_eval{j})),max(gamma(x_plot<x_eval{j}))];
    ylim(gamma_range + 0.03*(gamma_range(2)-gamma_range(1))*[-1,1])
%     yticks(0:0.1:6)
    plot(x_plot,gamma,'k');
    
    
    
    %Axis 5: Concentration contour
    axes(Ax{5}(1));
    ylabel('$z$, m')
    ylim([0,1.03*max(h(x_plot<x_eval{j}))]);
    
    phi_vert    = vertfile_p(beta_sub,zeta).*Phi_sub;
    phi_range   = [prctile(phi_vert(:),2),max(phi_vert(:))];
    phi_sample  = linspace_range(log10(phi_range),101);
    
    phi_vert(phi_vert<phi_range(1)) = phi_range(1);
    
    y_ctr       = zeta.*h_sub;
    x_ctr       = ones(size(zeta)).*x_sub_plot;
    contourf(x_ctr,y_ctr,log10(phi_vert),phi_sample,'linestyle','none');
    colormap(gca,cmocean('rain',101))
    caxis(log10(phi_range))
    
    plot(x_plot,h,'k',x_plot,h_COM,'k--',x_plot,B(x),'r')
    
    %Colorbar
    axes(Ax{5}(2));
    ylabel('$\bar{\phi}$')
    [x_ctr,y_ctr]   = meshgrid([0,1],phi_sample);
    contourf(x_ctr,y_ctr,y_ctr,phi_sample,'linestyle','none');
    colormap(gca,cmocean('rain',101))
    caxis(log10(phi_range))
    set(gca,'xticklabel',[],'ytick',-6:1:-1,'yticklabel',{'$10^{-6}$','$10^{-5}$','$10^{-4}$','$10^{-3}$','$10^{-2}$','$10^{-1}$'},'layer','top');
    
    
    
    %Axis 6: Concentration curve
    axes(Ax{6});
    ylabel('$\Phi h \Upsilon$, $\textrm{m}^2$')
    % set(gca,'yscale','log')
    % ylim([8e-4,7e-2])
    % ylim([min(Phi.*h),max(Phi.*h)])
    % yticks([1e-3,1e-2])
    PhU = Phi.*h.*Up(x);
    ylim([0,1.03*max(PhU(x_plot<x_eval{j}))])
    plot(x_plot,PhU,'k');
    
    
    
    %Axis 7: Velocity contour
    axes(Ax{7}(1));
    ylabel('$z$, m')
    ylim([0,1.03*max(h(x_plot<x_eval{j}))]);
    
    u_vert      = vertfile_u(beta_sub,zeta).*U_sub;
    u_range     = [0,max(u_vert(:))];
    u_sample    = linspace_range(u_range,101);
    
    y_ctr       = zeta.*h_sub;
    x_ctr       = ones(size(zeta)).*x_sub_plot;
    contourf(x_ctr,y_ctr,u_vert,u_sample,'linestyle','none');
    colormap(gca,cmocean('speed',101))
    caxis(u_range)
    
    plot(x_plot,h,'k',x_plot,h_ET,'k--',x_plot,B(x),'r')
    
    %Colorbar
    axes(Ax{7}(2));
    ylabel('$\bar{u}$, m/s')
    [x_ctr,y_ctr]   = meshgrid([0,1],u_sample);
    contourf(x_ctr,y_ctr,y_ctr,u_sample,'linestyle','none');
    colormap(gca,cmocean('speed',101))
    caxis(u_range)
    set(gca,'xticklabel',[],'layer','top');
    
    
    
    %Axis 8: Velocity curve
    axes(Ax{8});
    ylabel('$U$, m/s')
    ylim([0,1.03*max(U(x_plot<x_eval{j}))])
    plot(x_plot,U,'k');
    
    
    
    %Axis 9: Overspill contour
    axes(Ax{9}(1));
    ylabel('$z-B$, m')
    ylim([0,1.03*max(h(x_plot<x_eval{j})-B(x(x_plot<x_eval{j})))]);
    
    zetaUn = (1-zetaB).*zeta + zetaB;
    
    un_vert      = vertfile_n(beta_sub,zetaB,zetaUn).*Un_sub;
    un_range     = [0,max(un_vert(:))];
    un_sample    = linspace_range(un_range,101);
    
    y_ctr       = zetaUn.*h_sub-B(x_sub);
    x_ctr       = ones(size(zeta)).*x_sub_plot;
    contourf(x_ctr,y_ctr,un_vert,un_sample,'linestyle','none');
    colormap(gca,cmocean('speed',101))
    caxis(un_range)
    
    plot(x_plot,h-B(x),'k')
    
    %Colorbar
    axes(Ax{9}(2));
    ylabel('$\bar{u_n}$, m/s')
    [x_ctr,y_ctr]   = meshgrid([0,1],un_sample);
    contourf(x_ctr,y_ctr,y_ctr,un_sample,'linestyle','none');
    colormap(gca,cmocean('speed',101))
    caxis(un_range)
    set(gca,'xticklabel',[],'layer','top');
    
    
    
    %Axis 10: Overspill curve
    axes(Ax{10});
    ylabel('$U_n$, m/s')
    if any(Un>0)
        ylim([0,1.03*max(Un(x_plot<x_eval{j}))])
    else
        ylim([0,1])
    end
    plot(x_plot,Un,'k');
    
    
    
    %Axis 11: TKE contour
    axes(Ax{11}(1));
    ylabel('$z$, m')
    ylim([0,1.03*max(h(x_plot<x_eval{j}))]);
    
    k_vert      = vertfile_k(beta_sub,zeta).*K_sub;
%     k_range     = [min(k_vert(:)),max(k_vert(:))];
    k_range     = [prctile(k_vert(:),2),max(k_vert(:))];
    if k_range(1)<1e-6*k_range(2)
        k_range(1)=1e-6*k_range(2);
    end
    k_sample    = linspace_range(log10(k_range),101);
    
    k_vert(k_vert<k_range(1)) = k_range(1);
    
    y_ctr       = zeta.*h_sub;
    x_ctr       = ones(size(zeta)).*x_sub_plot;
    contourf(x_ctr,y_ctr,log10(k_vert),k_sample,'linestyle','none');
    colormap(gca,cmocean('dense',101))
    caxis(log10(k_range))
    
    plot(x_plot,h,'k',x_plot,B(x),'r')
    
    %Colorbar
    axes(Ax{11}(2));
    ylabel('$k\textrm{, m}^2\textrm{/s}^2$')
    [x_ctr,y_ctr]   = meshgrid([0,1],k_sample);
    contourf(x_ctr,y_ctr,y_ctr,k_sample,'linestyle','none');
    colormap(gca,cmocean('dense',101))
    caxis(log10(k_range))
    set(gca,'xticklabel',[],'ytick',-4:1:2,'yticklabel',{'$10^{-4}$','$10^{-3}$','$10^{-2}$','$10^{-1}$','$10^{0}$','$10^{1}$','$10^{2}$'},'layer','top');
    
    
    
    %Axis 12: TKE curve
    axes(Ax{12});
    xlabel('$x$, km')
    ylabel('$K\textrm{, m}^2\textrm{/s}^2$')
    % set(gca,'yscale','log')
    % ylim([min(K),max(K)])
    ylim([0,1.03*max(K(x_plot<x_eval{j}))])
    plot(x_plot,K,'k');
    % set(gca,'ytick',10.^(-1:1));
    
    
    
    
    
    %-----COMPUTE PLUG FLOW SOLUTION AND PLOT-----
    
    %Initial conditions
    [shape,diss,part] = param4_congo(true,d{j});
    Q0 = FourEqn_initial_condition(h0,phi0,Up(xspan(1)),DUp(xspan(1)),DS(xspan(1)),B(xspan(1)),shape,diss,part);
    
    %Solve
    [x,Q] = FourEqnSolver(xspan,Q0,Up,DUp,DS,B,shape,diss,part,'stopcrit',true);%
    [h,Phi,U,K,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part);
    Un = levee_overpill(Q,B(x),shape,part,false);
    x_plot = x/1e3;
    
    %Plot solution across figures
    linespec = 'g--';
    plot(Ax{1}(1), x_plot,(S(x)+h)/1e3,linespec);
    plot(Ax{2}(1), x_plot,Fr,linespec);
    plot(Ax{3}(1), x_plot,beta,linespec);
    plot(Ax{4}(1), x_plot,gamma,linespec);
    plot(Ax{6}(1), x_plot,Phi.*h.*Up(x),linespec);
    plot(Ax{8}(1), x_plot,U,linespec);
    plot(Ax{10}(1),x_plot,Un,linespec);
    plot(Ax{12}(1),x_plot,K,linespec);
    
    
    
    
    %-----COMPUTE PARKER SOLUTION AND PLOT-----
    
    %Initial conditions
    settings = struct;
    settings.d = d{j};
    [shape,diss,part] = param4_parker(settings);
    Q0 = FourEqn_initial_condition(h0,phi0,Up(xspan(1)),DUp(xspan(1)),DS(xspan(1)),B(xspan(1)),shape,diss,part);
    
    %Solve
    [x,Q] = FourEqnSolver(xspan,Q0,Up,DUp,DS,B,shape,diss,part,'stopcrit',true);%
    [h,Phi,U,K,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part);
    Un = levee_overpill(Q,B(x),shape,part,false);
    x_plot = x/1e3;
    
    %Plot solution across figures
    linespec = 'm--';
    plot(Ax{1}(1), x_plot,(S(x)+h)/1e3,linespec);
    plot(Ax{2}(1), x_plot,Fr,linespec);
    plot(Ax{3}(1), x_plot,beta,linespec);
    plot(Ax{4}(1), x_plot,gamma,linespec);
    plot(Ax{6}(1), x_plot,Phi.*h.*Up(x),linespec);
    plot(Ax{8}(1), x_plot,U,linespec);
    plot(Ax{10}(1),x_plot,Un,linespec);
    plot(Ax{12}(1),x_plot,K,linespec);
    
    
    
    
    
    %-----SAVE FIGURE------
    
    fig_size = [13.4,17];
    
    fig.Units = 'centimeters';
    fig.Position = [1,1,fig_size];
    
    file = fullfile(fld,sprintf('CongoSolution_%i',j));
    savefig(fig,file);
    fig2pdf(fig,file,fig_size,[0,0,0,0],'format',format);
    close(fig);
    winopen([file,'.pdf']);
end


==> Figures/Equilibrium/fig_equilibrium.m <==
%Plots the conditions under which a current is in equilibrium

close all;
fld = fullfile(pwd,'Figures','Equilibrium');

%Colours of lines
col = [ [0 0.4470 0.7410] ; [0.8500 0.3250 0.0980] ; [0.4940 0.1840 0.5560] ; [0.4660 0.6740 0.1880] ];

%Load up parameters
[shape,diss,part] = param4_congo();
ws = part.ws;
D  = part.D;
g  = 1;
R  = part.Rg;
gamma_eq = part.gamma_eq;

%Channel is of constant slope and width
DS  = -1e-2;
B   = 10;
Up  = 10*B;
DUp = 0;
n   = 201;

%----SETUP AXES----

set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultlegendinterpreter','latex');
set(groot,'defaultaxesticklabelinterpreter','latex');

AxDim = struct;

AxDim.V.Marg.Top    =   0.03;
AxDim.V.Marg.Btm    =   0.13;
AxDim.V.Prop.Gap    =   0.25;

AxDim.H.Marg.Lft    =   0.06;
AxDim.H.Marg.Rgt    =   0.02;
AxDim.H.Prop.Gap    =   [];

AxDim.V.Prop.Row    =   ones(3,1);
AxDim.H.Prop.Col    =   [1,1];
AxDim.H.Prop.Gap    =   0.15;
fig = figure;
Ax  = fig_axes(fig,AxDim);

for i=1:numel(Ax)
    hold(Ax{i},'on');
    box(Ax{i},'on');
    set(Ax{i},'layer','top');
end

%Label subplots
coord_tl = @(i,j) [Ax{i}(j).Position(1),Ax{i}(j).Position(2)+Ax{i}(j).Position(4)];
annotation_text('(a)',coord_tl(1,1),'left','top');
annotation_text('(b)',coord_tl(1,2),'left','top');
annotation_text('(c)',coord_tl(2,1),'left','top');
annotation_text('(d)',coord_tl(2,2),'left','top');
annotation_text('(e)',coord_tl(3,1),'left','top');
annotation_text('(f)',coord_tl(3,2),'left','top');


%Label values
coord_fl_m = @(i,j) [0,Ax{i}(j).Position(2)+0.5*Ax{i}(j).Position(4)];
annotation_text('$\tan\theta = 10^{-2}, \: \Upsilon^\prime = 0$',coord_fl_m(1,1),'center','top',90);
annotation_text('$\Upsilon/B=10, \: \Upsilon^\prime = 0$',coord_fl_m(2,1),'center','top',90);
annotation_text('$\tan\theta = 10^{-2}, \: \Upsilon/B=10$',coord_fl_m(3,1),'center','top',90);






%----Find base solution to track----

opt = optimoptions('fsolve','FunctionTolerance',1e-16,'MaxFunctionEvaluations',1e4,'Display','off');%

%find curve on which Dbeta=Dgamma=DFr=0, paramterised by h, and find values of Dh on this curve
h = linspace(1,200,n).';
Q = NaN(n,4);
Q(:,1) = h;
DQ = NaN(n,4);
DQ0 = FourEqnSystem_dimless([1,4,1,2],NaN,Up,DUp,DS,B,shape,diss,part,1:4);

Q(1,2:4) = fsolve(@(x) FourEqnSystem_dimless([h(1),x],NaN,Up,DUp,DS,B,shape,diss,part,2:4)./DQ0(2:4) , [10,1,1.5],opt);
DQ(1,:) = FourEqnSystem_dimless(Q(1,:),NaN,Up,DUp,DS,B,shape,diss,part,1:4)./DQ0;

for i=2:n
    Q(i,2:4) = fsolve(@(x) FourEqnSystem_dimless([h(i),x],NaN,Up,DUp,DS,B,shape,diss,part,2:4)./DQ0(2:4) , Q(i-1,2:4),opt);
    DQ(i,:) = FourEqnSystem_dimless(Q(i,:),NaN,Up,DUp,DS,B,shape,diss,part,1:4)./DQ0;
end

%identify the points at which Dh crosses through 0 (is unique)
idx = find(DQ(2:end,1).*DQ(1:end-1,1)<0);
Q_base = cell(size(idx));
exitflag = NaN(size(idx));
for i=1:numel(idx)
    prop = DQ(idx(i),1)/(DQ(idx(i),1)-DQ(idx(i)+1,1));
    Q_base{i} = Q(idx(i),:)*(1-prop) + Q(idx(i)+1,:)*prop;
    [Q_base{i},~,exitflag(i)] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up,DUp,DS,B,shape,diss,part,1:4)./DQ0 , Q_base{i},opt);
end
Q_base
exitflag
Q_base = Q_base{exitflag>0};



%OLD
% %----TRACK OVER SIMULTAINEOUS VARIATION OF B AND Up SO THAT B/Up IS CONSTANT----
% 
% B_v = (logspace(-1,1,2*n+1).')*B;
% Up_v = (logspace(-1,1,2*n+1).')*Up;
% Q = NaN(2*n+1,4);
% Q(n+1,:) = Q_base;
% 
% i = 1;
% cont = true;
% while i<=n && cont
%     [Q(n+1+i,:),DQ,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up_v(n+1+i),DUp,DS,B_v(n+1+i),shape,diss,part,1:4)./DQ0 , Q(n+i,:),opt);
%     if exitflag~=1
%         Q(n+1+i,:) = NaN;
%         cont = false;
%     end
%     i = i+1;
% end
% 
% i = 1;
% cont = true;
% while i<=n && cont
%     [Q(n+1-i,:),~,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up_v(n+1-i),DUp,DS,B_v(n+1-i),shape,diss,part,1:4)./DQ0 , Q(n+2-i,:),opt);
%     if exitflag~=1
%         Q(n+1-i,:) = NaN;
%         cont = false;
%     end
%     i = i+1;
% end
% 
% [h,phi,u,k,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part,2);
% 
% set(Ax{1},'xscale','log','yscale','log')
% plot(Ax{1}(1),B_v,h./B_v,B_v,beta,B_v,gamma,B_v,Fr);
% plot(Ax{1}(2),B_v,h./B_v,B_v,phi.*B_v,B_v,u,B_v,k);
% ylim(Ax{1}(1),[0.9,10]);
% 
% for i=1:2
%     xlabel(Ax{1}(i),'$B$');
% end




%----Track over varying Up----

Up_v = (logspace(-1,1,2*n+1).')*Up;
Q = NaN(2*n+1,4);
Q(n+1,:) = Q_base;

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1+i,:),~,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up_v(n+1+i),DUp,DS,B,shape,diss,part,1:4)./DQ0 , Q(n+i,:),opt);
    if exitflag~=1
        Q(n+1+i,:) = NaN;
        cont = false;
    end
    i = i+1;
end

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1-i,:),~,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up_v(n+1-i),DUp,DS,B,shape,diss,part,1:4)./DQ0 , Q(n+2-i,:),opt);
    if exitflag~=1
        Q(n+1-i,:) = NaN;
        cont = false;
    end
    i = i+1;
end

[h,phi,u,k,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part,2);

set(Ax{1},'xscale','log','yscale','log')
plot(Ax{1}(1),Up_v/B,Fr,'Color',col(1,:));
plot(Ax{1}(1),Up_v/B,beta,'Color',col(2,:));
plot(Ax{1}(1),Up_v/B,gamma,'Color',col(3,:));
plot(Ax{1}(2),Up_v/B,h/B,'Color',col(1,:));
plot(Ax{1}(2),Up_v/B,phi*B,'Color',col(2,:));
plot(Ax{1}(2),Up_v/B,u,'Color',col(3,:));
plot(Ax{1}(2),Up_v/B,k,'Color',col(4,:));

ylim(Ax{1}(1),[0.9,6]);
ylim(Ax{1}(2),[2e-3,1e1]);

for i=1:2
    xlabel(Ax{1}(i),'$\Upsilon/B$');
end


%----Track over varying DS----

DS_v = (logspace(-1,1,2*n+1).')*DS;
Q = NaN(2*n+1,4);
Q(n+1,:) = Q_base;

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1+i,:),~,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up,DUp,DS_v(n+1+i),B,shape,diss,part,1:4)./DQ0 , Q(n+i,:),opt);
    if exitflag~=1
        Q(n+1+i,:) = NaN;
        cont = false;
    end
    i = i+1;
end

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1-i,:),~,exitflag] = fsolve(@(x) FourEqnSystem_dimless(x,NaN,Up,DUp,DS_v(n+1-i),B,shape,diss,part,1:4)./DQ0 , Q(n+2-i,:),opt);
    if exitflag~=1
        Q(n+1-i,:) = NaN;
        cont = false;
    end
    i = i+1;
end

[h,phi,u,k,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part,2);

set(Ax{2},'xscale','log','yscale','log')

plot(Ax{2}(1),-DS_v,Fr,'Color',col(1,:));
plot(Ax{2}(1),-DS_v,beta,'Color',col(2,:));
plot(Ax{2}(1),-DS_v,gamma,'Color',col(3,:));
plot(Ax{2}(2),-DS_v,h/B,'Color',col(1,:));
plot(Ax{2}(2),-DS_v,phi*B,'Color',col(2,:));
plot(Ax{2}(2),-DS_v,u,'Color',col(3,:));
plot(Ax{2}(2),-DS_v,k,'Color',col(4,:));

ylim(Ax{2}(1),[0.8,30]);
ylim(Ax{2}(2),[5e-6,1.1e2]);

idx = find(~isnan(h),1,'first');

for i=1:2
    xlabel(Ax{2}(i),'$\tan\theta$');
    plot(Ax{2}(i),-DS_v([idx,idx]),ylim(Ax{2}(i)),'k:','HandleVisibility','off');
end



%-----TRACK OVER VARYING DUp-----

DUp_v = Up*linspace(-1e-4,1e-4,2*n+1);
Q = NaN(2*n+1,4);
Q(n+1,:) = Q_base;

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1+i,:),~,exitflag] = fsolve(@(x) (FourEqnSystem_dimless(x,NaN,Up,DUp_v(n+1+i),DS,B,shape,diss,part,1:4) - [1,0,0,0]*DUp_v(n+1+i)*x(1)*FourEqn_changevar_U(x,shape,part,2)/Up)./DQ0 , Q(n+i,:),opt);
    if exitflag~=1
        Q(i+1,:) = NaN;
        cont = false;
    end
    i = i+1;
end

i = 1;
cont = true;
while i<=n && cont
    [Q(n+1-i,:),~,exitflag] = fsolve(@(x) (FourEqnSystem_dimless(x,NaN,Up,DUp_v(n+1-i),DS,B,shape,diss,part,1:4) - [1,0,0,0]*DUp_v(n+1-i)*x(1)*FourEqn_changevar_U(x,shape,part,2)/Up)./DQ0 , Q(n+2-i,:),opt);
    if exitflag~=1
        Q(n+1-i,:) = NaN;
        cont = false;
    end
    i = i+1;
end

[h,phi,u,k,beta,~,~,gamma,Fr] = FourEqn_changevar(Q,shape,part,2);

set(Ax{3},'xscale','lin','yscale','log')

plot(Ax{3}(1),DUp_v,Fr,'Color',col(1,:));
plot(Ax{3}(1),DUp_v,beta,'Color',col(2,:));
plot(Ax{3}(1),DUp_v,gamma,'Color',col(3,:));
plot(Ax{3}(2),DUp_v,h/B,'Color',col(1,:));
plot(Ax{3}(2),DUp_v,phi*B,'Color',col(2,:));
plot(Ax{3}(2),DUp_v,u,'Color',col(3,:));
plot(Ax{3}(2),DUp_v,k,'Color',col(4,:));

ylim(Ax{3}(1),[9e-1,1e1]);
ylim(Ax{3}(2),[1e-3,1e1]);

idx(1) = find(~isnan(h),1,'first');
idx(2) = find(~isnan(h),1,'last');

for i=1:2
    xlim(Ax{3}(i),[-3e-3,6e-3]);
    xlabel(Ax{3}(i),'$\Upsilon^\prime$');
    for j=1:2
        plot(Ax{3}(i),DUp_v([idx(j),idx(j)]),ylim(Ax{3}(i)),'k:','HandleVisibility','off');
    end
end





% %Test the time dependence in a narrowing channel
% DUp_0   = -10^(-3);
% h_0     = interp1(DUp_v,h,DUp_0);
% Phi_0   = interp1(DUp_v,phi,DUp_0);%*0.9;%*1.1;
% U_0     = interp1(DUp_v,u,DUp_0);%*0.9;%*1.1;
% K_0     = interp1(DUp_v,k,DUp_0);%*0.9;%*1.1;
% 
% x_v     = - Up/DUp_0;
% 
% Up_fn   = @(x) Up*(1-x/x_v);
% DUp_fn  = @(x) DUp_0 + 0*x;
% B_fn    = @(x) B*(1-x/x_v);
% 
% %First, simulate the solution
% [x,Q] = FourEqnSolver([0,0.9*x_v],[h_0,Phi_0,U_0,K_0],Up_fn,DUp_fn,@(x)DS,B_fn,shape,diss,part);
% [h,Phi,U,K] = FourEqn_changevar(Q,shape,part,0);
% 
% figure;hold on;
% plot(x,h./B_fn(x),x,Phi.*B_fn(x),x,U,x,K);
% ylim([0,100])
% 
% legend('$h/B$','$\Phi B$','$U$','$K$')
% 
% %Next, compute the solution and test derivatives
% h_fn    = @(x) h_0*(1-x/x_v);
% Phi_fn  = @(x) Phi_0/(1-x/x_v);
% U_fn    = @(x) U_0 + 0*x;
% K_fn    = @(x) K_0 + 0*x;
% x       = ((0:99)/100)*x_v;
% dQdx    = NaN(numel(x),4);
% 
% for i=1:numel(x)
%     [dQdx(i,:)] = FourEqnSystem([h_fn(x(i)),Phi_fn(x(i)),U_fn(x(i)),K_fn(x(i))],x(i),Up_fn(x(i)),DUp_fn(x(i)),DS,B_fn(x(i)),shape,diss,part);
% end
% 
% figure;hold on;
% plot(x,dQdx);




%Lengends
legend(Ax{1}(1),'Fr','$\hat{\beta}$','$\gamma$','position',[Ax{2}(1).Position(1),0.01,Ax{2}(1).Position(3),0.06],'NumColumns',3);
legend(Ax{1}(2),'$h/B$','$\Phi B$','$U$','K','position',[Ax{2}(2).Position(1),0.01,Ax{2}(2).Position(3),0.06],'NumColumns',2);





%Set figure size and save
fig_size = [13.4,15];

fig.Units = 'centimeters';
fig.Position = [1,1,fig_size];

file = fullfile(fld,'Equilibrium');
savefig(fig,file);
fig2pdf(fig,file,fig_size,[0,0,0,0]);
fig2pdf(fig,file,fig_size,[0,0,0,0],'format','png','resolution',1000);
close(fig);
winopen([file,'.pdf']);



function R = FourEqnSystem_dimless(Q,x,Up,DUp,DS,B,shape,diss,part,idx)
    [h,~,~,~,beta,gamma_ns,Fr_ns] = FourEqn_changevar(Q,shape,part,2);
    DQ = FourEqnSystem([h,beta,gamma_ns,Fr_ns],x,Up,DUp,DS,B,shape,diss,part,'dimless',1);
    [Dh,~,~,~,Dbeta,~,~,Dgamma,DFr] = FourEqn_changevar_deriv([1,beta,gamma_ns,Fr_ns],DQ,shape,part,1);
    R = [Dh,Dbeta,Dgamma,DFr];
    R = R(idx);
end

function U = FourEqn_changevar_U(Q,shape,part,dimless)
    [~,~,U] = FourEqn_changevar(Q,shape,part,dimless);
end

==> Figures/Phasespace_v2/fig_phasespace.m <==
%Plots the phase space for a confined current

close all;
gcp;
fld = fullfile(pwd,'Figures','Phasespace_v2');

%Load up parameters
[shape,diss,part] = param4_congo();
ws = part.ws;
D  = part.D;
g  = 1;
R  = part.Rg;
gamma_eq = part.gamma_eq;

%Channel is deep and of constant width
Up  = 1;
DUp = 0;
DS  = -1e-2;
B   = Inf;
xspan = [0,1e10];

%Colours of lines
col = [ [0 0.4470 0.7410] ; [0.8500 0.3250 0.0980] ; [0.4940 0.1840 0.5560] ; [0.4660 0.6740 0.1880] ];





%----SETUP AXES----

set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultlegendinterpreter','latex');
set(groot,'defaultaxesticklabelinterpreter','latex');

fig = gobjects(4,1);
Ax = cell(4,1);

%Basic properties
AxDimB = struct;

AxDimB.V.Marg.Top    =   0.05;
AxDimB.V.Prop.Gap    =   0.2;

AxDimB.H.Marg.Lft    =   0.1;
AxDimB.H.Marg.Rgt    =   0;
AxDimB.H.Prop.Gap    =   {};

AxDim = repmat({AxDimB},4,1);

%1: time dependent system
fig(1) = figure;
AxDim{1} = AxDimB;
AxDim{1}.V.Marg.Btm    =   0.12;
AxDim{1}.V.Prop.Row(1) =   1;
AxDim{1}.H.Marg.Lft    =   0.08;
AxDim{1}.H.Prop.Col{1} =   [1.6,1.6,0.1];
AxDim{1}.H.Prop.Gap{1} =   [0.2,0.3];
Ax{1} = fig_axes(fig(1),AxDim{1});

%2: singular surface
fig(2) = figure;
AxDim{2} = AxDimB;
AxDim{2}.V.Marg.Btm    =   0.1;
AxDim{2}.V.Prop.Row(1) =   1;
AxDim{2}.H.Prop.Col{1} =   [3.4,0.1];
AxDim{2}.H.Prop.Gap{1} =   0.3;
Ax{2} = fig_axes(fig(2),AxDim{2});

%3: quasi-equilibrium states
fig(3) = figure;
AxDim{3} = AxDimB;
AxDim{3}.V.Marg.Btm    =   0.15;
AxDim{3}.V.Prop.Row(1) =   1;
AxDim{3}.H.Prop.Col{1} =   3.4;
AxDim{3}.H.Prop.Gap{1} =   [0,0.4];
Ax{3} = fig_axes(fig(3),AxDim{3});

%4: pick a slope
fig(4) = figure;
AxDim{4} = AxDimB;
AxDim{4}.V.Marg.Btm    =   0.07;
%Top row is colour plots of rate of change
AxDim{4}.V.Prop.Row(1) =   0.4;
AxDim{4}.H.Prop.Col{1} =   [1,1,1,0.1];
AxDim{4}.H.Prop.Gap{1} =   [0.2,0.2,0.3];
%Bottom row is trajectories
AxDim{4}.V.Prop.Row(2) =   1;
AxDim{4}.H.Prop.Col{2} =   [3.4,0.1];
AxDim{4}.H.Prop.Gap{2} =   0.3;
Ax{4} = fig_axes(fig(4),AxDim{4});

%Configure axes
for i=1:numel(Ax)
    for j=1:numel(Ax{i})
        hold(Ax{i}{j},'on');
        box(Ax{i}{j},'on');
        set(Ax{i}{j},'layer','top');
    end
end

%Label subplots
coord_tl = @(i,j,k) [Ax{i}{j}(k).Position(1),Ax{i}{j}(k).Position(2)+Ax{i}{j}(k).Position(4)];
coord_t  = @(i,j,k) [Ax{i}{j}(k).Position(1)+Ax{i}{j}(k).Position(3)/2,Ax{i}{j}(k).Position(2)+Ax{i}{j}(k).Position(4)];

figure(fig(1))
annotation_text('(a)',coord_tl(1,1,1),'left','top');
annotation_text('(b)',coord_tl(1,1,2),'left','top');

figure(fig(4))
annotation_text('(a)',coord_tl(4,1,1),'left','bottom');
annotation_text('(b)',coord_tl(4,1,2),'left','bottom');
annotation_text('(c)',coord_tl(4,1,3),'left','bottom');
annotation_text('(d)',coord_tl(4,2,1),'left','bottom');

annotation_text('$\gamma=1/3$',coord_t(4,1,1),'center','bottom');
annotation_text('$\gamma=1$',coord_t(4,1,2),'center','bottom');
annotation_text('$\gamma=3$',coord_t(4,1,3),'center','bottom');

% The values of gamma to use on the slices
gamma_sl = [1/3,1,3]*gamma_eq;
range_gamma_sl = [min(gamma_sl),max(gamma_sl)];





%----TIME DEPENDENT SYSTEM-----

%The region of ellipticity 
axes(Ax{1}{1}(1));

%Ranges in plot
range_beta  = [1e-2,1e2];
range_gamma = [1e-1,1e2];
range_Fr    = [1e0,1e1];

%Plot settings
set(gca,...
    'xscale','log', 'xlim',range_beta,   ...
    'yscale','log', 'ylim',range_gamma,...
    'zscale','log', 'zlim',range_Fr,...
    'ColorScale','log','clim',range_Fr);
xlabel('$\hat{\beta}$');
ylabel('$\gamma$');
zlabel('$Fr$');

view(-20,20)

light('position',[-1,0,1]);%[range_beta(2),range_gamma(1),range_Fr(2)]);
material dull;

%Setup array for storing the determinant
n           = 1;
b           = 2;
N           = (b^n)+1;
[Det.ln_beta,Det.ln_gamma,Det.ln_Fr] = meshgrid(linspace_range(log(range_beta),N),linspace_range(log(range_gamma),N),linspace_range(log(range_Fr),N));
Det.beta    = exp(Det.ln_beta);
Det.gamma   = exp(Det.ln_gamma);
Det.Fr      = exp(Det.ln_Fr);

%Initial computation
Det.val = FourEqnSystem_fluxjacobian_det(Det.beta,Det.gamma,Det.Fr,shape,part);

Det.comp    = true(N,N,N);  %Whether the value at the given index has been computed
Det.idx     = NaN(1,0);     %The list of indicies to compute

figure;

%Imporve resolution, each time doubling
for n=2:floor(log2(256)/log2(b))
    n

    Det_old = Det;
    Det     = struct;

    %Compute new array
    N           = (b^n)+1;
    [Det.ln_beta,Det.ln_gamma,Det.ln_Fr] = meshgrid(linspace_range(log(range_beta),N),linspace_range(log(range_gamma),N),linspace_range(log(range_Fr),N));
    Det.beta    = exp(Det.ln_beta);
    Det.gamma   = exp(Det.ln_gamma);
    Det.Fr      = exp(Det.ln_Fr);
    Det.val     = interp3(Det_old.ln_beta,Det_old.ln_gamma,Det_old.ln_Fr , Det_old.val , Det.ln_beta,Det.ln_gamma,Det.ln_Fr, 'linear');
    Det.comp    = false(N,N,N);
    Det.comp(1:b:N,1:b:N,1:b:N) = Det_old.comp;
    Det.idx     = find(Det.comp).';
    
    %Loop until no indicies are marked as needing attention
    while numel(Det.idx)>0
        
        %Search through array looking for points where there is a change of sign with an adjacent point. Add to index list if so
        idx_old = Det.idx;
        Det.idx = NaN(1,0);
        for i=idx_old
            idx_neigh = index_neighbour([N,N,N],i);
            if any(Det.val(i).*Det.val(idx_neigh)<=0)
                Det.idx = [Det.idx , i , idx_neigh];
            end
        end
    
        %Identify the indicies to compute, and remove any that have already been computed
        Det.idx = unique(Det.idx);
        Det.idx(Det.comp(Det.idx)) = [];

        numel(Det.idx)
        
        %Compute the data for the points in idx
        Det.val(Det.idx) = FourEqnSystem_fluxjacobian_det(Det.beta(Det.idx),Det.gamma(Det.idx),Det.Fr(Det.idx),shape,part);
        Det.comp(Det.idx) = true;
    end
    
%     %Plot computed points
%     scatter3(Det.ln_beta(Det.comp(:)),Det.ln_gamma(Det.comp(:)),Det.ln_Fr(Det.comp(:)),'x')
    nnz(~Det.comp(:))/numel(Det.comp(:))
end

% %Compute the discriminant of the characteristic polynomial
% n=81;%11;%
% log_dist = @(range) exp(log(range(1)) + ((0:(n-1))/(n-1))*(log(range(2))-log(range(1))));
% beta   = log_dist(range_beta);
% gamma  = log_dist(range_gamma);
% Fr     = log_dist(range_Fr);
% [beta,gamma,Fr] = meshgrid(beta,gamma,Fr);
% 
% D = NaN(size(beta));
% parfor i=1:numel(beta)
%     D(i) = mat4_char_det(FourEqn_fluxjacobian([1,beta(i),gamma(i),Fr(i)],shape,part,2));
% end

%Plot surface where descriminant goes to zero
axes(Ax{1}{1}(1));
[faces,verts,colors] = isosurface(Det.beta,Det.gamma,Det.Fr,Det.val,0,Det.Fr);
patch('Vertices',verts,'Faces',faces,'FaceVertexCData',colors,'FaceColor','interp','FaceAlpha',0.8,'EdgeColor','none')
Fr_con = logspace(log10(range_Fr(1)),log10(range_Fr(2)),21);
s = contourslice(Det.beta,Det.gamma,Det.Fr,Det.val,[],[],Fr_con,[0,0]);
for i=1:numel(s)
    s(i).FaceVertexCData   = s(i).Vertices(:,3);
end

% scatter3(Det.beta(Det.comp(:)),Det.gamma(Det.comp(:)),Det.Fr(Det.comp(:)),'x')


%The surface of singularity for the elliptic system
axes(Ax{1}{1}(2));

%Ranges in plot
range_beta  = [1e-2,1e2];
range_gamma = [1e-1,1e2];
range_Fr    = [1e0,1e1];

%Plot settings
set(gca,...
    'xscale','log', 'xlim',range_beta,   ...
    'yscale','log', 'ylim',range_gamma,...
    'zscale','log', 'zlim',range_Fr,...
    'ColorScale','log','clim',range_Fr);
xlabel('$\hat{\beta}$');
ylabel('$\gamma$');
%zlabel('$Fr$');

view(-20,20)

light('position',[-1,0,1]);%[range_beta(2),range_gamma(1),range_Fr(2)]);
material dull;

%Plot the surface where the time dependent system becomes singular
beta  = logspace(log10(range_beta(1)) ,log10(range_beta(2)) ,201);
gamma = logspace(log10(range_gamma(1)),log10(range_gamma(2)),201);
[beta,gamma] = meshgrid(beta,gamma);
Fr    = FourEqn_tden_Fr(beta,gamma,shape);
Fr(isnan(Fr)) = range_Fr(2)+1;
surf(beta,gamma,Fr,'FaceColor','interp','EdgeColor','none','FaceAlpha',0.8);

%Contours of constant Fr
Fr_con = logspace(log10(range_Fr(1)),log10(range_Fr(2)),21);
contour3(beta,gamma,Fr,Fr_con);



%Colour
axes(Ax{1}{1}(3));
set(gca,...
    'yscale','log', 'ylim',range_Fr,...
    'ColorScale','log','clim',range_Fr);
ylabel('$Fr$')
[x_ctr,y_ctr]   = meshgrid([0,1],logspace(0,1,101));
contourf(x_ctr,y_ctr,y_ctr,101,'linestyle','none');
set(gca,'xticklabel',[],'layer','top');




%-----SINGULAR SURFACE PLOT----
%Shows the surface in (beta,gamma,Fr) space on which the system of equations becomes singular
axes(Ax{2}{1}(1));

%Ranges in plot
range_beta  = [1e-2,1e2];
range_gamma = [1e-1,1e2];
range_Fr    = [1e0,1e1];

%Plot settings
set(gca,...
    'xscale','log', 'xlim',range_beta,   ...
    'yscale','log', 'ylim',range_gamma,...
    'zscale','log', 'zlim',range_Fr,...
    'ColorScale','log','clim',range_Fr);
xlabel('$\hat{\beta}$');
ylabel('$\gamma$');
zlabel('$Fr$');

view(-20,20)

light('position',[-1,0,1]);%[range_beta(2),range_gamma(1),range_Fr(2)]);
material dull;

%First identify where the descriminent=0 (upper and lower surfaces meet) passes through gamma = gammaC = range_gamma(2)
gammaC = range_gamma(2);
betaL = fzero(@(b) den_Fr_descrim(b,ones(size(b))*gammaC,shape,part),2);
betaH = fzero(@(b) den_Fr_descrim(b,ones(size(b))*gammaC,shape,part),20);
betaC = sqrt(betaL*betaH);

%Set up polar coorsinate system on the log(beta)-log(gamma) plance centered on betaC and gammaC, plane is 0<theta<pi
pol_beta  = @(r,t) exp( log(betaC)  - r.*cos(t) );
pol_gamma = @(r,t) exp( log(gammaC) - r.*sin(t) );
pol_r     = @(b,g) sqrt( log(b/betaC).^2 + log(g/gammC).^2 );
pol_theta = @(b,g) atan2(-log(g/gammC),-log(b/betaC));

%Setup theta grid, and initialize r1 grid as empty
theta = repmat(linspace(0,pi,101).',[1,201]);
r1    = NaN(size(theta));

%The minimum r at each angle is given by the curve descriminent=0
for i=1:size(theta,1)
    r1(i,1) = fzero(@(r) den_Fr_descrim(pol_beta(r,theta(i,1)),pol_gamma(r,theta(i,1)),shape,part),2);
end

%The maximum r for r1 is determined by the boundary of the domain
r1_max = max( sqrt(log(betaC/range_beta(1))^2 + log(gammaC/range_gamma(1))^2) , sqrt(log(betaC/range_beta(2))^2 + log(gammaC/range_gamma(1))^2) );

%The maximum r for r2 is found as the radius at which the upper singular surface reaches range_Fr(2)
r2 = r1;
r2_guess = 5;
for i=1:size(theta,1)
    r2(i,end) = fzero(@(r) den_Fr_poly(pol_beta(r,theta(i,1)),pol_gamma(r,theta(i,1)),shape,part) , r2_guess );
%     r2(i,end) = fzero(@(r) den_Fr(pol_beta(r,theta(i,1)),pol_gamma(r,theta(i,1)),shape,part,2)-range_Fr(2) , [r2(i,1)+1e-4,r2(i,end)-1e-4]);
    r2_guess  = r2(i,end);
end

%Fill out radii
for i=1:size(theta,1)
    r1(i,:) = r1(i,1) + ((0:200)/200).^2 * (r1_max-r1(i,1));
    r2(i,:) = r2(i,1) + ((0:200)/200) * (r2(i,end)-r2(i,1));
end

%Convert to beta-gamma
beta1  = pol_beta(r1,theta);
gamma1 = pol_gamma(r1,theta);
beta2  = pol_beta(r2,theta);
gamma2 = pol_gamma(r2,theta);

%Compute surface
Fr1 = den_Fr(beta1,gamma1,shape,part,1);
Fr2 = den_Fr(beta2,gamma2,shape,part,2);

%Correct values on descriminant=0 curve
[a,b] = den_Fr_poly(beta1(:,1),gamma1(:,1),shape,part);
[~,~,~,~,~,~,~,~,Fr1(:,1)] = FourEqn_changevar([NaN(size(a)),beta1(:,1),NaN(size(a)),sqrt(-b./(2*a))],shape,part,1);
Fr2(:,1) = Fr1(:,1);
Fr2(:,end) = 1e100;

%Plot surface
surf(beta1,gamma1,Fr1,'FaceColor','interp','EdgeColor','none','FaceAlpha',0.8);
surf(beta2,gamma2,Fr2,'FaceColor','interp','EdgeColor','none','FaceAlpha',0.8);

%Contours of constant Fr
Fr_con = logspace(log10(range_Fr(1)),log10(range_Fr(2)),21);
contour3(beta1,gamma1,Fr1,Fr_con);
contour3(beta2,gamma2,Fr2,Fr_con);

%Colour
axes(Ax{2}{1}(2));
set(gca,...
    'yscale','log', 'ylim',range_Fr,...
    'ColorScale','log','clim',range_Fr);
ylabel('$Fr$')
[x_ctr,y_ctr]   = meshgrid([0,1],logspace(0,1,101));
contourf(x_ctr,y_ctr,y_ctr,101,'linestyle','none');
set(gca,'xticklabel',[],'layer','top');

%Add contours onto bottom figure
axes(Ax{4}{2}(1))
gamma_con = 2:0.01:3.01;
contourf(beta1,Fr1,convert_unit_interval(log10(gamma1),log10(range_gamma_sl))+2,gamma_con,'linestyle','none');
contourf(beta2,Fr2,convert_unit_interval(log10(gamma2),log10(range_gamma_sl))+2,gamma_con,'linestyle','none');




%----PLANES OF CONSTANT GAMMA----

%Ranges in plot
range_beta  = [1e-2,1e2];
range_Fr    = [10^(-0.5),10^1];
range_rate  = [1e-3,1e3];

%Setup axis
set(Ax{4}{1}(1:3),...
    'xscale','log','xlim',range_beta,...
    'yscale','log','ylim',range_Fr);
xlabel(Ax{4}{1}(2),'$\hat{\beta}$','interpreter','latex')
ylabel(Ax{4}{1}(1),'$Fr$','interpreter','latex')
set(Ax{4}{1}(2:3),'yticklabel',[]);

% %Low resolution
% beta = logspace(log10(range_beta(1)),log10(range_beta(2)),51);
% Fr   = logspace(log10(range_Fr(1)),log10(range_Fr(2)),51);

%High resolution
beta = unique([logspace(log10(range_beta(1)),-1,20),logspace(-1,1.5,250),logspace(0.5,log10(range_beta(2)),50)]);
Fr   = unique([logspace(log10(range_Fr(1)),-0.1,20),logspace(-0.1,1,150),logspace(1,log10(range_Fr(2)),10)]);

[beta,Fr]   = meshgrid(beta,Fr);

rate = cell(3,1);

%Loop over plots
for i=1:3
    %Plot rate of evolution across plane h=1 gamma=gamma_eq
    rate{i} = NaN(size(beta));
    for j=1:numel(beta)
        rate{i}(j) = norm(FourEqnSystem_dimless([1,beta(j),gamma_sl(i),Fr(j)],0,Up,DUp,DS,B,shape,diss,part,0));
    end
%     range_rate(1) = min(range_rate(1),min(rate{i}(isfinite(rate{i}))));
    con = logspace(log10(min(rate{i}(isfinite(rate{i})))),log10(range_rate(2)),101);
    contourf(Ax{4}{1}(i),beta,Fr,rate{i},con,'linestyle','none');
    
    
end

%Impose colormap
cmap = zeros(101,3);
c0   = round(100/(1-(log10(range_rate(2))/log10(range_rate(1)))))+1;   %The point in the colormap where rate=1;
c0_h = round(c0/3);
cmap(c0:101,1)  = linspace(0,1,102-c0);
cmap(c0_h:c0,2) = linspace(1,0,c0-c0_h+1);
cmap(1:c0_h,2)  = 1;
cmap(1:floor(c0_h),[1,3]) = repmat(linspace(0.8,0,floor(c0_h)).',[1,2]);
for i=1:4
    colormap(Ax{4}{1}(i),cmap)
end
set(Ax{4}{1},'ColorScale','log');

set(Ax{4}{1},'clim',range_rate);

%Colorbar
axes(Ax{4}{1}(4));
ylabel('$r$')
[x_ctr,y_ctr]   = meshgrid([0,1],logspace(log10(range_rate(1)),log10(range_rate(2)),101));
contourf(x_ctr,y_ctr,y_ctr,y_ctr(:,1),'linestyle','none');
set(gca,'xticklabel',[],'yscale','log');
yticks(sort([range_rate,1]));

%Add slow manifold to trajectory plot
beta = beta(1,:);
[~,idx] = min(rate{2},[],1);
Fr_min = NaN(size(beta));
Fr_min_old = NaN(size(beta));
gamma_min = NaN(size(beta));

for i=1:numel(beta)
    x_min   = fminsearch(@(x) norm(FourEqnSystem_dimless([1,beta(i),gamma_eq,x],0,Up,DUp,DS,B,shape,diss,part,0)) , Fr(idx(i),i) );
    Fr_min_old(i)= x_min;
    x_min   = fminsearch(@(x) norm(FourEqnSystem_dimless([1,beta(i),x(1),x(2)],0,Up,DUp,DS,B,shape,diss,part,0)) , [gamma_eq,x_min] );
    gamma_min(i) = x_min(1);
    Fr_min(i)    = x_min(2);
end

plot(Ax{4}{2}(1),beta,Fr_min,':k');




%----Quasi-Equilibrium curves----

%Virst DS varying
axes(Ax{3}{1}(1));

%Compute equilibrium
n=100;
DS_v = -logspace(-1,-3,2*n+1).';
X = NaN(2*n+1,3);

opt = optimoptions('fsolve','Algorithm','Levenberg-Marquardt','FunctionTolerance',1e-12,'MaxFunctionEvaluations',1e4,'Display','off');%

X(n+1,:) = fsolve(@(x) FourEqnSystem_dimless([1,x],0,Up,DUp,DS_v(n+1),B,shape,diss,part,0,2:4),[30,gamma_eq,2],opt);

for i=1:n
    X(n+1+i,:) = fsolve(@(x) FourEqnSystem_dimless([1,x],0,Up,DUp,DS_v(n+1+i),B,shape,diss,part,0,2:4),X(n+i,:),opt);
    X(n+1-i,:) = fsolve(@(x) FourEqnSystem_dimless([1,x],0,Up,DUp,DS_v(n+1-i),B,shape,diss,part,0,2:4),X(n+2-i,:),opt);
end

X(n+1,:) = fsolve(@(x) FourEqnSystem_dimless([1,x],0,Up,DUp,DS_v(n+1),B,shape,diss,part,0,2:4),0.5*(X(n,:)+X(n+2,:)),opt);

beta  = X(:,1);
gamma = X(:,2);
Fr    = X(:,3);

idx     = Fr>1e-1;
Fr      = Fr(idx);
gamma   = gamma(idx);
beta    = beta(idx);
DS_v    = DS_v(idx);

%Plot
set(gca,...
    'xscale','log',...%'xlim',range_beta,...
    'yscale','log'...%'ylim',range_Fr);
    );
xlabel('$\tan\theta$')
plot(-DS_v,Fr,'Color',col(1,:));
plot(-DS_v,beta,'Color',col(2,:));
plot(-DS_v,gamma,'Color',col(3,:));
legend('$Fr$','$\hat{\beta}$','$\gamma$','location','eastoutside')
ylim([0.5,30])
plot(-DS_v([end,end]),ylim,'k:','HandleVisibility','off');

%Add point to gamma plane and trajectory plot
plot(Ax{4}{1}(2),beta(n+1),Fr(n+1),'ko',beta(n+1),Fr(n+1),'k.')
plot(Ax{4}{2}(1),beta(n+1),Fr(n+1),'ko',beta(n+1),Fr(n+1),'k.')


%Check variation in h does nothing
figure;
hold on;

n=100;
h = logspace(-4,4,2*n+1).';
X = NaN(2*n+1,3);

X(n+1,:) = fsolve(@(x) FourEqnSystem_dimless([h(n+1),x],0,Up,DUp,DS,B,shape,diss,part,0,2:4),[30,gamma_eq,2],opt);

for i=1:n
    X(n+1+i,:) = fsolve(@(x) FourEqnSystem_dimless([h(n+1+i),x],0,Up,DUp,DS,B,shape,diss,part,0,2:4),X(n+i,:),opt);
    X(n+1-i,:) = fsolve(@(x) FourEqnSystem_dimless([h(n+1-i),x],0,Up,DUp,DS,B,shape,diss,part,0,2:4),X(n+2-i,:),opt);
end

X(n+1,:) = fsolve(@(x) FourEqnSystem_dimless([h(n+1),x],0,Up,DUp,DS,B,shape,diss,part,0,2:4),0.5*(X(n,:)+X(n+2,:)),opt);

beta  = X(:,1);
gamma = X(:,2);
Fr    = X(:,3);

idx     = Fr>1e-1;
Fr      = Fr(idx);
gamma   = gamma(idx);
beta    = beta(idx);
h       = h(idx);

%Plot
set(gca,...
    'xscale','log',...%'xlim',range_beta,...
    'yscale','log'...%'ylim',range_Fr);
    );
xlabel('$h$')
plot(h,beta,h,gamma,h,Fr);
legend('$\beta$','$\gamma$','$Fr$','location','eastoutside')





%----TRAJECTORIES-----
axes(Ax{4}{2}(1));

%Variable ranges in plot
range_beta  = [1e-2,1e2];
range_gamma = range_gamma_sl;
range_Fr    = [10^-0.5,10^1];

%Setup axis
set(Ax{4}{2}(1),...
    'xscale','log','xlim',range_beta,...
    'yscale','log','ylim',range_Fr);
xlabel(Ax{4}{2}(1),'$\hat{\beta}$','interpreter','latex')
ylabel(Ax{4}{2}(1),'$Fr$','interpreter','latex')
set(Ax{4}{2},'clim',range_gamma);

%In the main axes, colours from 0 to 1 are fully saturated, and colours from 2 to 3 are faded versions of the same colours,
%between 1 and 2 it is black, between 3 and 4 it is white
cmap = zeros(101,3);
cmap(1:51,[2,3])    = repmat(linspace(1,0,51).',[1,2]);
cmap(51:101,[1,3])  = repmat(linspace(0,1,51).',[1,2]);
colormap(Ax{4}{2}(2),cmap)
set(Ax{4}{2}(2),'ColorScale','log');

cmap_ext = cmap;
cmap_ext(201:301,:) = (cmap + [1,1,1])/2;
cmap_ext(302:401,:) = ones(100,3);
colormap(Ax{4}{2}(1),cmap_ext)
set(Ax{4}{2}(1),'ColorScale','lin');
set(Ax{4}{2}(1),'clim',[0,4])

%Start points
start_beta = logspace_range(range_beta,11);
start_beta(1:2:end) = [];

start_Fr = logspace_range(range_Fr,11);
start_Fr(1:2:end) = [];

[start_beta,start_Fr]   = meshgrid(start_beta,start_Fr);
start_beta              = start_beta.*(start_beta(1,2)/start_beta(1,1)).^(mod(0:4,2).'/2);
idx                     = range_beta(1)<start_beta(:) & start_beta(:)<range_beta(2);
start_beta              = start_beta(idx);
start_Fr                = start_Fr(idx);
start_h                 = ones(size(start_beta));
start_gamma             = ones(size(start_beta))*gamma_eq;

%Store up solutions
traj_Q = cell(size(start_h));
traj_x = cell(size(start_h));

%Run simulation and plot
warning('off', 'MATLAB:ode15s:IntegrationTolNotMet');
for i=1:numel(start_h)
    %Initial conditions
    [h,phi,u,k] = FourEqn_changevar([start_h(i),start_beta(i),start_gamma(i),start_Fr(i)],shape,part,2);
    
    %Solve
    [traj_x{i},traj_Q{i}] = FourEqnSolver(xspan,[h,phi,u,k],@(x)Up,@(x)DUp,@(x)DS,@(x)B,shape,diss,part , 'range_beta',range_beta,'range_gamma',range_gamma,'range_Fr',range_Fr , 'stopcrit',true);
%     [traj_x{i},traj_Q{i}] = FourEqnSolver(xspan,[h,phi,u,k],Up,DUp,DS,B,shape,diss,part , 'range_gamma',range_gamma, 'stopcrit',true);
    if any(traj_Q{i}(end,:)<0)
        traj_Q{i}(end,:) = [];
        traj_x{i}(end,:) = [];
    end
    [h,~,~,~,beta,~,~,gamma,Fr] = FourEqn_changevar(traj_Q{i},shape,part);
    
%     [min(gamma),max(gamma)]
    
    %Plot
    patch([beta;NaN],[Fr;NaN],convert_unit_interval(log10([gamma;NaN]),log10(range_gamma)),'EdgeColor','interp','MarkerFaceColor','flat');
    if abs(gamma(end)/range_gamma(1) - 1) < 1e-4
        plot(beta(end),Fr(end),'o','MarkerEdgeColor',cmap(1,:))
    elseif abs(gamma(end)/range_gamma(2) - 1) < 1e-4
        plot(beta(end),Fr(end),'o','MarkerEdgeColor',cmap(end,:))
    end
    
    mark_x = 10.^(1:floor(max(log10(traj_x{i}))));
    mark_Fr = interp1(traj_x{i},Fr,mark_x);
    mark_beta = interp1(traj_x{i},beta,mark_x);
    mark_gamma = interp1(traj_x{i},gamma,mark_x);
    scatter(mark_beta,mark_Fr,10,convert_unit_interval(log10(mark_gamma),log10(range_gamma)),'filled')
end
warning('on', 'MATLAB:ode15s:IntegrationTolNotMet');

plot(start_beta,start_Fr,'xk');


%Colorbar
axes(Ax{4}{2}(2));
ylabel('$\gamma$')
[x_ctr,y_ctr]   = meshgrid([0,1],logspace(log10(range_gamma(1)),log10(range_gamma_sl(2)),101));
contourf(x_ctr,y_ctr,y_ctr,y_ctr(:,1),'linestyle','none');
set(gca,'xticklabel',[],'yscale','log');




%----SINGULAR CURVES----

%First need to find the interval in beta over which there is no singular surface, and also the points where the upper surface
%goes to infinity
beta_d0_L = nan(size(gamma_sl));
beta_d0_H = nan(size(gamma_sl));
beta_in_L = nan(size(gamma_sl));
beta_in_H = nan(size(gamma_sl));
for i=1:numel(gamma_sl)
    beta_d0_L(i) = fzero(@(b) den_Fr_descrim(b,gamma_sl(i),shape,part),2);
    beta_d0_H(i) = fzero(@(b) den_Fr_descrim(b,gamma_sl(i),shape,part),15);
    beta_in_L(i) = fzero(@(b) den_Fr_poly(b,gamma_sl(i),shape,part),2);
    beta_in_H(i) = fzero(@(b) den_Fr_poly(b,gamma_sl(i),shape,part),20);
end

beta_d0_L(beta_d0_L<0) = NaN;
beta_d0_H(beta_d0_L<0) = NaN;
beta_in_L(beta_d0_L<0) = NaN;
beta_in_H(beta_d0_L<0) = NaN;

%Colours to use in bottom figure
col_traj = {[0,1,1];...
            [0,0,0];...
            [1,0,1]};

%Plot curves
for i=1:numel(gamma_sl)
    %Beta values for lower portion of curve
    if isnan(beta_d0_L(i))
        beta1 = {logspace(log10(range_beta(1)),log10(range_beta(2)),1001).'};
    else
        beta1 = {logspace_cprs_1(log10(beta_d0_L(i)),log10(range_beta(1)),1001).',...
                 logspace_cprs_1(log10(beta_d0_H(i)),log10(range_beta(2)),1001).'};
    end
    
    %Compute lower portion
    Fr1 = cell(size(beta1));
    for j = 1:numel(beta1)
        Fr1{j} = den_Fr(beta1{j},ones(size(beta1{j}))*gamma_sl(i),shape,part,1);
    end
    
    %Beta values for upper portion of curve
    if isnan(beta_d0_L(i)) && isnan(beta_in_L(i))
        beta2 = {};
    elseif isnan(beta_d0_L(i))
        beta2 = {logspace(log10(beta_in_L(i)),log10(beta_in_H(i)),1001).'};
    else
        beta2 = {logspace_cprs_B(log10(beta_d0_L(i)),log10(beta_in_L(i)),1001).',...
                 logspace_cprs_B(log10(beta_d0_H(i)),log10(beta_in_H(i)),1001).'};
    end
    
    %Compute upper portion
    Fr2 = cell(size(beta2));
    for j = 1:numel(beta2)
        Fr2{j} = den_Fr(beta2{j},ones(size(beta2{j}))*gamma_sl(i),shape,part,2);
    end
    
    %Plot
    for j=1:numel(beta1)
        plot(Ax{4}{1}(i),beta1{j},Fr1{j},'-r');
    end
    for j=1:numel(beta2)
        plot(Ax{4}{1}(i),beta2{j},Fr2{j},'-r');
    end
end






%Save to file

%1:
fig_size = [13.4,6];

fig(1).Units = 'centimeters';
fig(1).Position = [1,1,fig_size];

file = fullfile(fld,'Temporal');
savefig(fig(1),file);
fig2pdf(fig(1),file,fig_size,[0,0,0,0]);
fig2pdf(fig(1),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
close(fig(1));
winopen([file,'.pdf']);

%2:
fig_size = [13.4,8];

fig(2).Units = 'centimeters';
fig(2).Position = [1,1,fig_size];

file = fullfile(fld,'Phasespace_Singular');
savefig(fig(2),file);
fig2pdf(fig(2),file,fig_size,[0,0,0,0]);
fig2pdf(fig(2),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
close(fig(2));
winopen([file,'.pdf']);

%3:
fig_size = [12,6];

fig(3).Units = 'centimeters';
fig(3).Position = [1,1,fig_size];

file = fullfile(fld,'Phasespace_QuasiEqul');
savefig(fig(3),file);
fig2pdf(fig(3),file,fig_size,[0,0,0,0]);
fig2pdf(fig(3),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
close(fig(3));
winopen([file,'.pdf']);

%4:
fig_size = [13.4,14];

fig(4).Units = 'centimeters';
fig(4).Position = [1,1,fig_size];

file = fullfile(fld,'Phasespace_OneSlope');
savefig(fig(4),file);
fig2pdf(fig(4),file,fig_size,[0,0,0,0]);
fig2pdf(fig(4),file,fig_size,[0,0,0,0],'format','png','resolution',1000);
close(fig(4));
winopen([file,'.pdf']);




function varargout = den_Fr(beta,gamma,shape,part,idx)
    [~,~,~,~,~,gamma_ns] = FourEqn_changevar([NaN(numel(beta),1),beta(:),gamma(:),NaN(numel(beta),1)],shape,part,2);
    [Fr_ns1,Fr_ns2] = FourEqn_den_Fr(beta(:),gamma_ns,shape);
    [~,~,~,~,~,~,~,~,Fr1] = FourEqn_changevar([NaN(numel(beta),1),beta(:),NaN(numel(beta),1),Fr_ns1(:)],shape,part,1);
    [~,~,~,~,~,~,~,~,Fr2] = FourEqn_changevar([NaN(numel(beta),1),beta(:),NaN(numel(beta),1),Fr_ns2(:)],shape,part,1);
    Fr1 = reshape(Fr1,size(beta));
    Fr2 = reshape(Fr2,size(beta));
    
    switch idx
        case 0
            varargout = {Fr1,Fr2};
        case 1
            varargout = {Fr1};
        case 2
            varargout = {Fr2};
    end
end

function [a,b,c] = den_Fr_poly(beta,gamma,shape,part)
    [~,~,~,~,~,gamma_ns] = FourEqn_changevar([NaN(size(beta)),beta,gamma,NaN(size(beta))],shape,part,2);
    [a,b,c] = FourEqn_den_Fr_poly(beta,gamma_ns,shape);
end

function R = den_Fr_descrim(beta,gamma,shape,part)
    [~,~,~,~,~,gamma_ns] = FourEqn_changevar([NaN(size(beta)),beta,gamma,NaN(size(beta))],shape,part,2);
    R = FourEqn_den_Fr_descrim(beta,gamma_ns,shape);
end

function R = FourEqnSystem_dimless(Q,x,Up,DUp,DS,B,shape,diss,part,scale,idx)
    [h,~,~,~,beta,gamma_ns,Fr_ns,gamma,Fr] = FourEqn_changevar(Q,shape,part,2);
    DQ = FourEqnSystem([h,beta,gamma_ns,Fr_ns],x,Up,DUp,DS,B,shape,diss,part,'dimless',1);
    [Dh,~,~,~,Dbeta,~,~,Dgamma,DFr] = FourEqn_changevar_deriv([1,beta,gamma_ns,Fr_ns],DQ,shape,part,1);
    
    if scale
        R = [Dh,Dbeta*h/beta,Dgamma*h/gamma,DFr*h/Fr];
    else
        R = [Dh,Dbeta,Dgamma,DFr];
    end
    
    if nargin>10
        R = R(idx);
    end
end

%Datat points close to p1 are compressed quadratically
function R = logspace_cprs_1(p1,p2,n)
    s = ((1:n-2)/(n-1)).^2;
    p = [p1 , p1 + s*(p2-p1) , p2];
    R = 10.^p;
end

%As above but points at both ends are compressed
function R = logspace_cprs_B(p1,p2,n)
    s = (1-cos(((2:n-2)/(n-1)) * pi))/2;
    p = [p1 , p1 + s*(p2-p1) , p2];
    R = 10.^p;
end

%Converts data over a given range=[lower,upper] to data over the unit interval
function R = convert_unit_interval(data,range)
    R = (data-range(1))/(range(2)-range(1));
end

%Computes the determinant of the flux jacobian over an array of values of beta,gamma,Fr
function det = FourEqnSystem_fluxjacobian_det(beta,gamma,Fr,shape,part)
%     det = beta.*gamma - Fr;
    det = NaN(size(beta));
    parfor i=1:numel(beta)
        det(i) = mat4_char_det(FourEqn_fluxjacobian([1,beta(i),gamma(i),Fr(i)],shape,part,2));
    end
end

%Conmputes the determinant of the characteristic polynomial of a 4x4 matrix
function D = mat4_char_det(A)
    p = charpoly(A);
    
    a = p(1);
    b = p(2);
    c = p(3);
    d = p(4);
    e = p(5);
    
    D0 = c^2 - 3*b*d + 12*a*e;
    D1 = 2*c^3 - 9*b*c*d + 27*b^2*e + 27*a*d^2 - 72*a*c*e;
    
    D = (D1^2-4*D0^3)/-27;
end

%Finds the index of neighbouring points
function idx_neigh = index_neighbour(size,idx)
    nd              = numel(size);
    idx_sub         = cell(1,nd);
    [idx_sub{:}]    = ind2sub(size,idx);
    idx_sub         = [idx_sub{:}];

    idx_neigh_sub = cell(1,2*nd);
    for i=1:nd
        d_idx                   = zeros(1,nd);   
        d_idx(i)                = 1;
        idx_neigh_sub{2*i-1}    = idx_sub - d_idx;
        idx_neigh_sub{2*i}      = idx_sub + d_idx;
    end
    
    j=1;
    idx_neigh = zeros(1,2*nd);
    for i=1:numel(idx_neigh_sub)
        if all(idx_neigh_sub{i}>=1) && all(idx_neigh_sub{i}<=size)
            idx_tmp         = num2cell(idx_neigh_sub{i});
            idx_neigh(j)    = sub2ind(size,idx_tmp{:});
            j=j+1;
        end
    end
    
    idx_neigh(j:2*nd) = [];


%     idx_neigh_sub(cellfun(@(x) any(x<1) || any(x>size),idx_neigh_sub)) = [];
%     idx_neigh_sub = cellfun(@(x) num2cell(x),idx_neigh_sub,'UniformOutput',false);
%     idx_neigh = cellfun(@(x)sub2ind(size,x{:}),idx_neigh_sub);
    
%     idx_tf      = zeros(size);
%     idx_tf(idx) = 1;
%     idx_neigh   = setdiff(find(convn(idx_tf,ones(3*ones(1,numel(size))),'same')),idx)
end
